Spinning AdS Propagators

We develop the embedding formalism to describe symmetric traceless tensors in Anti-de Sitter space. We use this formalism to construct the bulk-to-bulk propagator of massive spin J fields and check that it has the expected short distance and massless limits. We also and a split representation for the bulk-to-bulk propagator, by writing it as an integral over the boundary of the product of two bulk-to-boundary propagators. We exemplify the use of this representation with the computation of the conformal partial wave decomposition of Witten diagrams. In particular, we determine the Mellin amplitude associated to AdS graviton exchange between minimally coupled scalars of general dimension, including the regular part of the amplitude.

==> Figures/Euclidean_AdS/Plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    106782,       1943]
NotebookOptionsPosition[    105602,       1899]
NotebookOutlinePosition[    106061,       1917]
CellTagsIndexPosition[    106018,       1914]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "+", 
      RowBox[{"x", "^", "2"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", "Large"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "Automatic"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.534057543223222*^9, 3.534057564639373*^9}, {
   3.606476691983593*^9, 3.606476714609846*^9}, {3.606476810853241*^9, 
   3.606476830775926*^9}, 3.606476924541771*^9, 3.6064772354263153`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJw113k0ldv7APBzkgyVDCEVGUqRhHQk1XPMGmTIVMpQF12UcjOWuEhKxowZ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     "]]}},
  AxesOrigin->{0, 1.},
  LabelStyle->Large,
  PlotRange->{{-2, 2}, {1.0000000473886583`, 2.2360679044853256`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.534057574133584*^9, {3.606476701676856*^9, 3.606476715388136*^9}, {
   3.606476811574246*^9, 3.606476831627383*^9}, 3.606476925192052*^9, 
   3.606477235819886*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "x", "]"}], ",", 
     RowBox[{"0.2", 
      RowBox[{"Sin", "[", "x", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"Thickness", "[", "1", "]"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", "Large"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.606476957527972*^9, 3.6064769887348623`*^9}, {
   3.606477022942954*^9, 3.606477085992469*^9}, 3.606477230939981*^9, {
   3.606477526244643*^9, 3.6064775276578293`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"ParametricPlot", "::", "pllim"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Range specification \[NoBreak]\\!\\(Thickness[1]\\)\
\[NoBreak] is not of the form {x, xmin, xmax}. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/ParametricPlot/pllim\\\", ButtonNote -> \\\
\"ParametricPlot::pllim\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6064775279903297`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "x", "]"}], ",", 
     RowBox[{"0.2", " ", 
      RowBox[{"Sin", "[", "x", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"Thickness", "[", "0.006", "]"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", "Large"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6064775572726173`*^9, 3.606477580953897*^9}, {
  3.606477614361864*^9, 3.606477619505691*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[0.006], LineBox[CompressedData["
1:eJw123c8Vv//P3CjgUhG2lJJJN5F0VDPlKwkUlGJJGVlj7KKEhmRvVO2yN7j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     "]]}},
  AxesOrigin->{0, 0},
  LabelStyle->Large,
  PlotRange->{{-0.9999998831351729, 1.}, {-0.19999997185624097`, 
   0.19999997565489772`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.6064775633714857`*^9, 3.6064775814244747`*^9}, {
  3.606477615429982*^9, 3.606477619764037*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "+", 
       RowBox[{"x", "^", "2"}]}], "]"}], ",", 
     RowBox[{"2.37", "-", 
      RowBox[{"0.45", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"0.23", 
          RowBox[{"x", "^", "2"}]}]}], "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "Thick", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thin", ",", 
        RowBox[{"Darker", "[", "Blue", "]"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "Blue"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", "Large"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", "\[Rule]", 
      RowBox[{"{", "2", "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6064780360088577`*^9, 3.606478076937187*^9}, 
   3.60647813863512*^9, {3.606478197754074*^9, 3.606478275744141*^9}, {
   3.6064783509136133`*^9, 3.606478368552362*^9}, {3.606478436328677*^9, 
   3.606478494559965*^9}, {3.60647858995135*^9, 3.606478630744684*^9}, {
   3.606478723984429*^9, 3.606478734199051*^9}, {3.606478769472782*^9, 
   3.606478913869961*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxFmHc8lV8cx++TZFQyUjQkpJKERJLOQ5GGjCRSVqHQktlAlMiWFCFFGoRC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   "], {{{}, {}, {}, {}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1mWUVkUAgGGWlE5B6S5JFUS6GwkJ6RIQERBQuru7FFAa6Ua6UyUUEJDu
lG4Qfeb44znvvXNn787OfLtn0zVrX6Nd5EiRIkWQN/L/3c/3fENtivMBYV4U
ohKN6MTgLWISi9jEIS7xiE8CEpKIxCThANP4ljqU4EPe5hem05nPKEk+jrOA
fjSnCkn5lRl0oS6lyM+f/ER/PucTkvEbP9CVepTmHCsYzld8xAkWMoAWVOUd
DvIj3ahPGc6zkhG0pQAnWcRAWnKDjUykGpdYw2i+5jZbmMK7HGIm3bnLdhpw
jfWM5yG7KcsFVvGMkdxnJ69oxy0284LJPGYvr/mYUyzmKYO4xw5e0oqbbOI5
k3jEHqpzmbWM4QG76MAdtjKV5BxmFj1oyHU2MIFyXGQ1o2hPQf5iCYP5ghpc
YR1j6UgKjjCbnjSiPIU4zVKG0JpPScnvzKEXjalAYc6wjKF8SU1S8Qdz6U0T
KlKE1BxlHn1oSiWKkoa0pCM9GchIJjKThaxkIzvvkYOc5CI3ecjLMebTl2ZU
phhnWc4w2lCLq/zMODrxN9v4jifs4x/eD98j4v/f/QeaTTfoTdK5HqYruci7
7ptqX37iJAmMldRafMN0fiOq8VzahD4s4ATxjZfQmnRiGr8SxXhOLc6ndOR7
fiGyZzn0PbKHNZKVLGQmExnJQPqwbtKShtSkohg16MB3HCDCe1NqUarzNVPZ
H/4IepZCi1CN9kxhH/+SnMb0Zj5/Es/XFNaqtGMye3kT9o5G9GIex4lrfiEd
xFLO8raxT7Qtk9jDP7zDUFZwIdyb11B7MpdjxDFWUAeyhDMkMVZFV3OZFO6/
0ons5jXJWM+NsG+eD9G/w766Xq7nwxzXDfRe2HfXazWHXg37qz00l94O56Bz
wlnpUY2tH2sevR/OTtdpTr0WzkgHaG69E85SF4fz1tOaWCvr3XDerlfppXAG
rtvorXDurifoLl6RlJ+5Hj4Hng3WZZwLz9zX1zVcIaX77jqbP4jlvoD2ZxF/
kchYJf2S8ezkZTgv6tGNWfxOTHM/0n4s5BQJjVXU1oxjBy/C+VCXrszkCG+Z
m18r8AVj2c7zsBd8Rhd+5DAxzM+n5WnFGLbxLKybOnTmBw4R3fwPtRwtGc1W
noZ18gFlacEotvCEBMQnHnHD5y2cbdiv8DOHdYe1hPcTjahEITIRvE8ZPmck
m3lM+KcjL6Vpzgg28Yh/Pa6t3zKDg+Hd1p9HS9GM4WzkIW/M/w/VVAcl
        "]]]}, {}, {}, {}}, {{}, {}, 
     {Hue[0.67, 0.6, 0.6], Thickness[Large], 
      LineBox[{1, 200, 154, 116, 86, 64, 51, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 
       12, 13, 14, 15, 16, 17, 18, 19, 20, 201, 155, 117, 87, 65, 52, 21, 202,
        156, 118, 88, 66, 53, 213, 167, 129, 99, 77, 22, 203, 157, 119, 89, 
       67, 54, 214, 168, 130, 100, 78, 23, 204, 158, 120, 90, 68, 222, 176, 
       138, 108, 55, 215, 169, 131, 101, 79, 24, 205, 159, 121, 91, 69, 223, 
       177, 139, 109, 56, 216, 170, 132, 102, 232, 186, 148, 80, 226, 180, 
       142, 112, 235, 189, 151, 25, 206, 160, 122, 238, 192, 92, 230, 184, 
       146, 242, 196, 70, 224, 178, 247, 140, 240, 194, 251, 110, 234, 188, 
       249, 150, 244, 198, 252, 57, 217, 171, 246, 133, 239, 193, 250, 103, 
       233, 187, 248, 149, 243, 197, 81, 227, 181, 143, 241, 195, 113, 236, 
       190, 152, 26, 207, 161, 123, 93, 231, 185, 147, 71, 225, 179, 141, 111,
        58, 218, 172, 134, 104, 82, 228, 182, 144, 114, 27, 208, 162, 124, 94,
        72, 59, 219, 173, 135, 105, 83, 28, 209, 163, 125, 95, 73, 60, 220, 
       174, 136, 106, 84, 29, 210, 164, 126, 96, 74, 61, 30, 211, 165, 127, 
       97, 75, 62, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45,
        46, 47, 48, 49, 212, 166, 128, 98, 76, 63, 221, 175, 137, 107, 85, 
       229, 183, 145, 115, 237, 191, 153, 245, 199, 253, 50}]}, 
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], Thickness[Tiny], 
      LineBox[CompressedData["
1:eJwl03mYTXUcwOF7h0aSoRAqOykJg1K2rNllKZU1k4SyVYRKZStKZam00IIs
FVEpslaoZMmatQVRoeyKZrzfxx/vfM75nd/c59zzPbdERt82fZKJRKKqP5l6
TBcxhgzqU4mLUhKJtTqZAbQjy/7j+iXPcx8NSI8P5ASLeYFuNKQySVLIRvb4
bFLJwcXk5BJycSm5SSMPeTnJEsZyP7dRhcs4xVJepDuNkhe+W6r7X6dTGMhd
XM5plvESD9CYG+Ne7F+vb/MYd5OPMyznZXrQhJvivu3foO8wiHvIz7+sYBw9
aRr3ae92ncUzVIvvbO1HfZfBtKcA//EV4+lFs7hve3fobIZxczwvaxv1PYZw
tfN9+ikduML5Hp3DKIo5P6CfxzXO8jUTKOnan/ogVzr+TedzjeMj2jyeheOd
er1+oKX1kFbU4VpUf9cbdIFeq//Eu6S3xGx1k5bTqVpK/9IK+rgW0f1aXj/T
svq3dqSg4591LmUcH9ZnKe74oH4RezjHN0zkIa5yfa9+QouYj/Nd+iEjqB7v
m7XNOo0n6EQha7/oxzwX5/zPSl6hNy1jXvbt1o8YSQ1yW9ui03mSzhQmk1W8
SvwAb6cmafZv1fcZSpeYAVms5jX60opa8Z1I+J9vdRL9aE3teAdIuvadvk5/
2nBrPN+YUbwH8dwoEXOPOcQs47nGvOO5x+y4LmYV846ZkOJzv9c3eJi21Il5
k821Nfomj3AHdcljfZvO4CnujXmT3foP+haPcif1yGv9J53J03SNZ2ftV53H
6Lhv53/owrhHx0c1XSvqeTuhiZM=
       "]]}}}],
  AxesOrigin->{0, 1.},
  LabelStyle->Large,
  Method->{"AxesInFront" -> True},
  PlotRange->{{-2, 2}, {1.0000000473886583`, 2.2427207196431294`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.6064789085656424`*^9, 3.6064789143509827`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2.17", "+", 
      RowBox[{"0.54", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"0.233", 
          RowBox[{"x", "^", "2"}]}]}], "]"}]}]}], ",", 
     RowBox[{"2.37", "+", 
      RowBox[{"0.45", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"0.23", 
          RowBox[{"x", "^", "2"}]}]}], "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thin", ",", "Red"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thin", ",", 
        RowBox[{"Darker", "[", "Blue", "]"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "Blue"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", "Large"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", "\[Rule]", 
      RowBox[{"{", "2", "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.606479022775872*^9, 3.6064790551338043`*^9}, {
  3.606479250852833*^9, 3.606479251164831*^9}, {3.606479313437647*^9, 
  3.606479366900165*^9}, {3.606479401613401*^9, 3.606479417491736*^9}, {
  3.6064794628768187`*^9, 3.606479472107336*^9}, {3.606479517179557*^9, 
  3.6064795411950197`*^9}, {3.6064795925877113`*^9, 3.606479594362585*^9}, {
  3.6064796423234787`*^9, 3.606479644873926*^9}, {3.606479723114901*^9, 
  3.606479723593601*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw92Hk4VU0YAHDde+4lSYhKSahUlBLRgjm0K5I2lSUtUkqSUAkhIQkhSiQU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   "], {{{}, {}, {}, {}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1Hf4T2UYB2B+NpGVvSkjhOy9k1H23jPKKnsXyihEi5Ss7BmyClmlvWgP
TXuPzO7n8sd9fZ73ec/3XOd7nnNO/u4Dmw9ISJQoUWIeS7iTl3iPF+hFfR4k
pc0v5FuMoB3x28u8zwx68xBlScIVdjGTPjSgHElJRnJSxLlJRWrScBdpScfd
pCcDGcnEVXYzK66bhylPZv5jDy/Sl4ZUiPO7/i/lQkbSnnu4xgfMph+NqBjX
4viv5CJG0YEsXGcvc3icxlSK63b813Ixo+lIVm6wj5d4giZxnY79Sa5mEpXj
P+t9I5cwhk5k4yb7eZn+PBLX7dif5RomUyXul963ciljyWv9j3yXzmS3/l1u
YCoFrI/L7bHHLQ7wCvfaOyUHkFv9l9xMUfU5+WjcC/UvsqRcKwvLM7KMfFbm
l8dkKblN3i8vxLMkq8Zs5WFZQr4t75OnZWk5TuaT/8oH5FZZTJ6XXcihPio3
UkR9Vk6joPqE3BHHcJuDvMpA8tj/W26haczH+le5jueoFs+b3hG5jPF0Jafe
H/IdpseaeFk+FK8xiGYxL73f5HqmUJ30et/J5UygG7ni5/ofybkMpjk1yKD/
vVzB03SPGZCgf0jO40laUDP+E0nsfSxf5ylaUiueAZLa+0TOZwitqB33N2YU
z0HcNwrF3GMOMcu4rzHvuO8xO4rHrGLeMROSOe+n8g2G0po6MW+S2/tMvskw
2lCXjPo/yJU8Q4+YNyn0P5cLGE5b6pFJ/0e5ion0jHun96fcxPNx3dYn5c64
RvVFWVaWkb0T3/muFaErZ63zybbsjueLbOqmvKZ+N54H7rZ+iJHq51kV7zZJ
9KrQS/0qW+IdIJ1efUaop7Myvh0k6FWmp3o401gR3yES61eih7o73ehKFzrT
iY50oD3taEsbWtOKlgxjKsvj+xwfcOesSAv1UKawLO4vt6lgr7kcwnPx7sWs
uEV5e83kK2yObwxp9erxVLzXLI25c5Nyce/ky2yKbxp36dXlSfXOmBWZrRsz
Wb0knkduUFbvUbkrvlVkjTUvqd+J2ZPGug6D1TviPSSTdSMmqY+TI/4Ti+M9
4DoPWj8iz5BX3Yb31YVkR/5WZ4ljmKO+T3bmpLqHzEVLNlr3kgVozw8xK5ma
2gyy7iML04VT1j1lblqx3bq3LEgHjsa8ZUYaMtH6XtmJY+rsMQMWqfPLdhxS
X4tnWt1EniaPujXvqf/inthjtvoEOeMZYIP6e1KpazFQvY3fyWD9MM+oF/IR
/1E65iVfZD3fkVKvJgPUW/mN9NYNeFr9Fh9ylVIxHzmLdRwhhV4N+qsnsICD
XOGBuBdyJms5THK96jyhHs+bHOAyJeO65QzW8C3J9KrxuHocb7CfS5SI65T9
GMt89nGR4vGuy/rUoy51qE0talKD6lSjKlWoTCUq0pcxvM5eLnC/81aQjzGa
eXzAeYrZKy9fYDXfkFSvKn3Uo5jLHs5RVL+c/B/DixhV
        "]]]}, {}, {}, {}}, {{}, {}, 
     {RGBColor[1, 0, 0], Thickness[Tiny], LineBox[CompressedData["
1:eJwl1Hec13McwPGru4r23SlJpUVoyDXQMkpDlI40FRdtpVJapEFTizTQ0DAq
2lODkqxoihJNoqVtRM/3oz+e9/p8P9/vfR/f3/f9uyuW0TW9S6aEhISKfkTP
sYZXeZraVOAqJ7/T6fSmGZk5z1pG05Y6cS8SucA6xtCOulQiiSxkJVvcm6vJ
Tg5ykovc5CEvyaSQykXWM5b21KMy1/AXnzCODjzAHXF/z79VZ9CH5uTjbz5l
PB2pz53xLK7fpu/Qlxbk5x828BqdeJC74rldv11n0o+WXMu/bOR1OvNQPKdr
9+o8hlAlPrO9HTqL/jxOAS7xGRN4hgbx3K79SefzMlXjfdnbqbN5gRsc/6rL
acV1jvfrQoZT3PHvuirO8R+beIMbnTuuXShsfViXcov1n9ow3oX1Pi2nH2op
Palp+ooW06NaXldqaT0T3yWtFrPVXVpW5+hNekJv1xe1qP6mt+kKvVVPa2sK
Wh/QRdxsfUpHUML6D10d1/A/nzORrhRx/ogu4+GYj+Of9SOGUj2+b/a+13cZ
wBNcb++gLmZkHBN/LJtlEs/SKOZl7xddwDBqkNfebn2Pl3iSQvHr9r/QyXQj
nbtJtv+Dvs9AMmIGZLb/pU6hO49wT3wmEp37St+kB49yb3wHSHLua32L52jM
ffF+Y0bxPYj3RsmYe8whZhnvNeYd7z1mR5mYVcw7ZkIW9/1G36Ynj1Ez5k1W
57boVHrRhFqk2P9RP2AQbWLeZLP/rU7jeZpyP6n29+hcBvNUvDt7h3QJo+K5
HR/Tj+MZrc8mXPlflqaXAW0UhwA=
       "]]}, 
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], Thickness[Tiny], 
      LineBox[CompressedData["
1:eJwV0ne8T3UYB/AfaRgle1UoOyTc3bjZM7JXxjVTuamkSaWijEp2ycpWRjZZ
mRmFaIuQBkJ7ez9/vO/n8zzn9zqvc8/3lM3KbjUgRyKRqO1PEpVzJhLn5WYm
8zh9ucU+Fx/rixhNMlXsLsgtTOEJ+pHCja79LN/ndZ7kHlJJI52MuDe3chu3
k8kd1KEu9ahPAxpS1X1/kVt5g6foTyOqufar3MZUhnBv3N/+Ug7pbzOGxlS3
+01u502Gcl88i/1lHNbf4WWacJPd73IH03ia++O57S/nE30xr9CUGnZ/yJ1M
55l4TrurOaqvJg4g03wFn+pLeJVm3Gz3p9zFDJ6N57YrwDF9Ddnxvsy5+Uxf
Smu9FD/qY2muF+Gk/h7t9Os4G9eoqf8lP6CjXpaZ+l2yBN/rd8vyDIt3IQuS
xTfmzvIG+rDW3FZeSy/OmLvJivTlgThbmYcefG7uJK+nN8vMbeQ19OS0uaus
wGv6nbIo3+pdZDk26O1laX6K31BL/1vuZhatzCX5QX8uzkcvxHF9HQPjezPn
5Qv9XcbRwlyMU/rGmKlt/kfu4S2ej/OyK8wJfT0PxrdrzseX+nLG05Iku3/l
XmbzAg/Fd25/JV/pK5gQZ0Cy3X9yH3MYzsPxP5Hi2v/yQ+YygkHxDZDqWoKP
9Hm8yCPxfuOM4juI90aHOPc4hzjLeK9x3vHe4+zoTg+y6Emae+Zgvz6flxhM
L9Ltc3JAX8BIHqWB3VUc0Vcykd5k2F3CQX0ho3iMhnb5+VpfxaR4d+bifKdv
iufWy3AunlFWol98h+aLX+WS+A==
       "]]}}}],
  AxesOrigin->{0, 2.4},
  LabelStyle->Large,
  Method->{"AxesInFront" -> True},
  PlotRange->{{-2, 2}, {2.310814850727484, 2.819999995095274}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.606479659346368*^9, 3.606479724073063*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "^", "2"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thin", ",", 
        RowBox[{"Darker", "[", "Blue", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.0000001", "]"}], ",", 
        RowBox[{"Darker", "[", "Blue", "]"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"ColorFunction", "\[Rule]", "Blue"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", "Large"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Filling", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", "\[Rule]", 
      RowBox[{"{", "2", "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.606479649219363*^9, 3.606479649554144*^9}, {
  3.606479789120305*^9, 3.606479820314786*^9}, {3.606481049048774*^9, 
  3.6064810735106277`*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJw92Hk0Ve3bwHEZImSKepRkSqZMSamcixJSiCQiU0lRknmmEzLPmcucoUwn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   "], {{{}, {}, {}, {}, {}, {}, 
     {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
      GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwl1HV0lXUAx+G7KTAmIRtrWG/U0gHbhG2wUERUGIiFwQxMZmAjoYAJqJjY
ghIqWGAgYWCD2IKSCgYqtgIqPL+zP57zeX/vveee857ve25WU3Pj2OhIJBLF
YVEtXc88ruEkaikjfO8ADqQVrWlDDG2J5SDa0Z4OdORgOhFHPBuYzwRGUUdv
OvMlC5jIydTTh+9Yyi2cyzAS+IqFTOIUGujL97zAdM6jkUQ28gSTOTU8M+X8
wIvM4HyGk8QmnuRaTuNwfmMVdzGOCnbyEjO5gBEks5mnuI7RDOJ3XuVuLqWS
H3mZWxnLf7zHIxzL36zmPq6MtAy2VuaSwhYWMSVs5LMPtYm9vMNDYSv3P9Uj
+IPXwlbu3RP21I/DVnqZ7mNN2NB5TthXPw876qH6E8vC3s63hXdCPwp7a7P+
z/vhPXB+VGP0Mx3JP7zJ/bR2/xO9KjyS6w/0MVLZymKmcjr/8i4PM5g/eZ17
uZx+/Mwr3M6FHMdu3uIBriaNbTzNNM7gSP7iDWZzBf3ZxXJmcRHH04WveYbr
OZMhVPELK7iDizmBrnzDs9zAWRxFNels5zluZAxHU0MGO3iemzibYxhAJllk
k0MueeTTje70oCe9KKCQIoopoZRvWcLNnMNQBvIrK7mTSziRPbzNg4wn2l7r
9HFiXX+hcXqI1ke1/J/UUctABlBDNVX0p194n6ikgnL60ofelIXfo5QSiimi
kAJ60ZMedKcb+eSRSw7ZZJFJBul0pQtppJJCMkkkkkBnGohnP3vni3k=
        "]]]}, {}, {}, {}}, {{}, {}, 
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], Thickness[Tiny], 
      LineBox[CompressedData["
1:eJwl1GWQVXUAh+FlwaWUbhRYukG6u7tBREolBHbp7la6u7tTQJAuQaVR6VA6
lBQlnzN8eO57/ufOnJk7vzM3vGVknYgoISEhCXwEPccy+vE5ZchLKFGJxgeE
EZ0YxCQWsfmQj4hDXOIRP3g+CTnPcvrThLLkIxEXWMEAvqAc+bnNFkbzDbVJ
zEVWMpCmlKcAd9jKGNpRhyRcYhWDaEYFCnKXbYylPXVJymVWM5jmVOQxe5hK
Vwpxjx8YRwfqkYwrrGEILajEE/YyjW4U5j7bGU8Er/mZBdTnXw4yi14EQx2T
xSTnKmsZGmzku5PakpccYV6wlftntTJP2Rds5d70YE89HWyl3fUtvwYbOi8K
9tXfgx21iD5gR7C384TgndBTwd4aqW/4JXgPnBdqDP1NG/CCQ8wmzP0z2jv4
Sa6P6xJScI11DONLXnGU+VThGfuZQQ+K8pAfmUhHGvIfh5lDH1JynfUM5yuq
8pwDzKQnxfibnUyiE434mD/ZwAi+phrF+YddTKYzn/EJf7GRkbSiOiVIxQ02
8S2tqUFJUnOTzXxHG2pSijSEk5Z0pCcDGclEZrKQlWxkJwc5yUVuPuUW3zOK
ttSiNI/YzRS60Jj/+Ym59CXUXid0KbFc/xHy/j8kj74DP0KCBQ==
       "]]}, 
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], Thickness[1.*^-7], 
      LineBox[{275, 325, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 
       286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 
       300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 313, 
       314, 315, 316, 317, 318, 319, 320, 321, 322, 323, 326, 324}]}}}],
  AxesOrigin->{0, 0},
  LabelStyle->Large,
  Method->{"AxesInFront" -> True},
  PlotRange->{{-1, 1}, {0., 1.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.606479649933832*^9, {3.606479802720625*^9, 3.6064798206759872`*^9}, {
   3.6064810531456633`*^9, 3.606481074650084*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Cos", "[", 
    RowBox[{"\[Pi]", " ", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"10", "-", 
      RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Thickness", "[", "0.025", "]"}], ",", "Gray"}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", "Large"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}], "-", "0.2"}], ",", 
        RowBox[{"10", "-", 
         RowBox[{"1", "/", "2"}], "+", "0.2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.606826933944325*^9, 3.6068269948081703`*^9}, {
  3.606827218456205*^9, 3.6068272552599697`*^9}, {3.6068272997330637`*^9, 
  3.606827310315847*^9}, {3.606827384789525*^9, 3.606827439408155*^9}, {
  3.606827476769836*^9, 3.606827494591425*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0.5], Thickness[0.025], LineBox[CompressedData["
1:eJwU2Xk4VN8bAHA72TMYy9gVSSilkjov0UYLpW+LlK0UIVRS2SrJUkJUJC2i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     "]]}},
  AxesOrigin->{0, 0},
  LabelStyle->Large,
  PlotRange->{{-0.7, 9.7}, {-1.2, 1.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.606827494939681*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]]
},
WindowSize->{1283, 731},
WindowMargins->{{Automatic, -118}, {Automatic, 0}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 735, 16, 72, "Input"],
Cell[1317, 40, 5720, 100, 157, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7074, 145, 710, 17, 33, "Input"],
Cell[7787, 164, 505, 10, 26, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8329, 179, 688, 17, 53, "Input"],
Cell[9020, 198, 18602, 311, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27659, 514, 1435, 37, 53, "Input"],
Cell[29097, 553, 13853, 231, 158, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42987, 789, 1630, 42, 53, "Input"],
Cell[44620, 833, 14217, 243, 75, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58874, 1081, 1090, 29, 53, "Input"],
Cell[59967, 1112, 8675, 152, 243, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68679, 1269, 1269, 35, 53, "Input"],
Cell[69951, 1306, 35635, 590, 122, 25555, 423, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Figures/Lorentzian_AdS/drawings.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     52327,        961]
NotebookOptionsPosition[     51676,        934]
NotebookOutlinePosition[     52032,        950]
CellTagsIndexPosition[     51989,        947]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cosh", "[", "u", "]"}], ",", 
     RowBox[{"Sinh", "[", "u", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", 
     RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "2"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5977609066026087`*^9, 3.597760985796835*^9}, {
  3.5977610240777407`*^9, 3.5977610310425863`*^9}, {3.59776109485137*^9, 
  3.597761164478806*^9}, {3.5977617118479767`*^9, 3.597761728181745*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJxd12k4lN8bB/CZIUvRJiUVpSwttkpEuh+JLGlRJErWyFIh2SWSSAoVCtmT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     "]]}},
  AxesOrigin->{0, 0},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.597760967662203*^9, 3.597760986195668*^9}, {
  3.597761027620696*^9, 3.597761031369244*^9}, {3.597761095547069*^9, 
  3.59776110066467*^9}, {3.5977611314545918`*^9, 3.597761164872922*^9}, {
  3.597761716545343*^9, 3.597761729416984*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "u", "]"}], ",", 
     RowBox[{"Sin", "[", "u", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", 
     RowBox[{"\[Pi]", "-", "0.1"}], ",", 
     RowBox[{
      RowBox[{"2", "\[Pi]"}], "+", "0.1"}]}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "4"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "2"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "u", "]"}], ",", 
     RowBox[{"Sin", "[", "u", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "0.1", ",", 
     RowBox[{"\[Pi]", "-", "0.1"}]}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "4"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "2"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Dashed"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.597761276407999*^9, 3.597761290079339*^9}, {
  3.59776133039347*^9, 3.597761340622466*^9}, {3.597761806269092*^9, 
  3.5977618665384903`*^9}, {3.597761941823291*^9, 3.59776194553249*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwt2nc41e//B3AzFT5RSlIpNFSShhVuFEkUQpSRUimVFspIVvYqMkL23nu/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     "]]}},
  AspectRatio->NCache[
    Rational[1, 4], 0.25],
  AxesOrigin->{0, 0},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.597761279801404*^9, 3.597761290654272*^9}, {
   3.59776133206008*^9, 3.597761340944364*^9}, {3.597761818375895*^9, 
   3.597761866916245*^9}, 3.5977619458783417`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt2Hk0Vd0bB3CiJEMZCinK66WSSCFDHpWKaCKKSslYyhgakDkyZSpKgyFT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     "]]}},
  AspectRatio->NCache[
    Rational[1, 4], 0.25],
  AxesOrigin->{0, 0},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.597761279801404*^9, 3.597761290654272*^9}, {
   3.59776133206008*^9, 3.597761340944364*^9}, {3.597761818375895*^9, 
   3.597761866916245*^9}, 3.597761945880423*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "u", "]"}], ",", 
     RowBox[{"Sin", "[", "u", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Pi]"}], "/", "2"}], "-", "0.4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Pi]"}], "/", "2"}], "+", "0.4"}]}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "2"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Opacity", "[", "0.4", "]"}], ",", "Thick"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "u", "]"}], ",", 
     RowBox[{"Sin", "[", "u", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Pi]"}], "/", "2"}], "+", "0.4"}], ",", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"\[Pi]", "/", "2"}]}], "-", "0.4"}]}], "}"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "2"}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Thick"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5979134416176577`*^9, 3.597913490715259*^9}, {
  3.597913552120738*^9, 3.597913570647009*^9}, {3.5979136047136993`*^9, 
  3.597913656838666*^9}, {3.597913801359634*^9, 3.5979138414715443`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], Opacity[0.4], LineBox[CompressedData["
1:eJw12Hk8VN//B3AtiBIRLSohWj8lKYkclIQWyi5F1kJ2ISFLWSLLCKEkW5Zs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     "]]}},
  AspectRatio->1,
  AxesOrigin->{0, 0},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.597913458050902*^9, 3.597913492265386*^9}, {
  3.597913556842955*^9, 3.5979135598087053`*^9}, {3.597913607966103*^9, 
  3.597913657273576*^9}, {3.597913837900128*^9, 3.597913841802897*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJwtmnc4lf//+KUyCiUpLSreLcqqJPEkIyGVJmUWKimVpiQNlS2jkpVssslI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     "]]}},
  AspectRatio->1,
  AxesOrigin->{0, 0},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.597913458050902*^9, 3.597913492265386*^9}, {
  3.597913556842955*^9, 3.5979135598087053`*^9}, {3.597913607966103*^9, 
  3.597913657273576*^9}, {3.597913837900128*^9, 3.5979138418047657`*^9}}]
}, Open  ]]
},
WindowSize->{740, 707},
WindowMargins->{{Automatic, 152}, {Automatic, 3}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 6, \
2010)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 655, 15, 43, "Input"],
Cell[1237, 39, 5689, 96, 375, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6963, 140, 1254, 32, 73, "Input"],
Cell[8220, 174, 12124, 203, 105, "Output"],
Cell[20347, 379, 7577, 129, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27961, 513, 1632, 45, 73, "Input"],
Cell[29596, 560, 5943, 101, 375, "Output"],
Cell[35542, 663, 16118, 268, 375, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


